Computing the LCP Array of a Labeled Graph

The LCP array is an important tool in stringology, allowing to speed up pattern matching algorithms and enabling compact representations of the suffix tree. Recently, Conte et al. [DCC 2023] and Cotumaccio et al. [SPIRE 2023] extended the definition of this array to Wheeler DFAs and, ultimately, to arbitrary labeled graphs, proving that it can be used to efficiently solve matching statistics queries on the graph's paths. In this paper, we provide the first efficient algorithm building the LCP array of a directed labeled graph with $n$ nodes and $m$ edges labeled over an alphabet of size $\sigma$. After arguing that the natural generalization of a compact-space LCP-construction algorithm by Beller et al. [J. Discrete Algorithms 2013] runs in time $\Omega(n\sigma)$, we present a new algorithm based on dynamic range stabbing building the LCP array in $O(n\log \sigma)$ time and $O(n\log\sigma)$ bits of working space.

==> figures/generate.py <==
from collections import defaultdict

def reversed(S):
    return S[::-1]

def explore(v, nodes, adj_in, max_len):
    ans = set() # Set of strings
    if max_len == 0: return set([""]), None, None

    min_pred, min_pred_label = None, "Z"
    max_pred, max_pred_label = None, ""
    for (u, c) in adj_in[v]:
        children, unused1, unused2 = explore(u, nodes, adj_in, max_len - 1) # Set of strings
        for path_label in children:
            if reversed(path_label + c) <= reversed(min_pred_label):
                min_pred = u
                min_pred_label = path_label+c
            if reversed(path_label + c) >= reversed(max_pred_label):
                max_pred = u
                max_pred_label = path_label+c
            ans.add(path_label + c) 
    return ans, min_pred, max_pred

def reversed_paths(paths):
    return tuple(sorted([p[::-1] for p in paths]))

nodes = []
for line in open("initial.tikz"):
    if "\\node" in line:
        nodes.append(int(line.split("(")[1].split(")")[0]) - 1) # -1: zero indexing
n = len(nodes)

adj_out = [[] for i in range(n)]
adj_in = [[] for i in range(n)]
for line in open("initial.tikz"):
    if "edge" in line:
        u = int(line.split("(")[1].split(")")[0]) - 1 # -1: zero indexing
        v = int(line.split("(")[2].split(")")[0]) - 1 # -1: zero indexing
        label = line.split("{")[1].split("}")[0]
        if label == "$\\#$": label = "#"
        adj_out[u].append((v,label))
        adj_in[v].append((u,label))

print(nodes)
print(adj_out)

inf_adj_out = [[] for i in range(n)]
sup_adj_out = [[] for i in range(n)]
inf_adj_in = [[] for i in range(n)]
sup_adj_in = [[] for i in range(n)]
for v in range(n):
    P, min_pred, max_pred = explore(v, nodes, adj_in, 10)
    c_inf = min([reversed(p) for p in P])[0]
    c_sup = max([reversed(p) for p in P])[0]

    inf_adj_out[min_pred].append((v,c_inf))
    inf_adj_in[v].append((min_pred,c_inf))

    sup_adj_out[max_pred].append((v,c_sup))
    sup_adj_in[v].append((max_pred,c_sup))
    
    #print(v+1, min_pred+1, max_pred+1)

print(inf_adj_in)
print(sup_adj_in)

# Put inf and sup graph together
infsup_nodes = list(range(2*n))
infsup_adj_in = [[] for i in range(2*n)]
for i in range(n):
    for p, c in inf_adj_in[i]:
        infsup_adj_in[i].append((p,c))
    for p, c  in sup_adj_in[i]: # Sup nodes are from n to 2n-1
        infsup_adj_in[n + i].append((n + p, c))

map_i = defaultdict(int) # Node id in original graph -> inf-node in inf-sup graph
map_s = defaultdict(int) # Node id in original graph -> sup-node in ins-sup graph
eqclasses = set()
for v in range(2*n):
    P, min_pred, max_pred = explore(v, infsup_nodes, infsup_adj_in, 10)
    string = reversed(max(P)) # It's a singleton set, to max takes the only element
    eqclasses.add(string) 
    name = lambda x : x + 1 if x < n else str(x-n+1) + "'"
    print(name(v),name(min_pred),name(max_pred),P)

eqclass_to_rank = defaultdict(int) # String -> colex rank
for i, eqclass in enumerate(sorted(list(eqclasses))):
    eqclass_to_rank[eqclass] = i
    print(eqclass, i+1)

infsup_edges = set()
for v in range(2*n):
    v_strings, min_pred, max_pred = explore(v, infsup_nodes, infsup_adj_in, 10)
    u_strings, unused1, unused2 = explore(infsup_adj_in[v][0][0], infsup_nodes, infsup_adj_in, 10)
    v_string = reversed(max(v_strings)) # Singleton set
    u_string = reversed(max(u_strings)) # Singleton set
    infsup_edges.add((u_string, v_string))

for us, vs in infsup_edges:
    print(eqclass_to_rank[us]+1, " -> ", eqclass_to_rank[vs]+1, ":", us, "->", vs)
    

# Build map_i and map_s
map_i, map_s = [], []
for v in range(n):
    P, min_pred, max_pred = explore(v, nodes, adj_in, 10)
    c_inf = min([reversed(p) for p in P])
    c_sup = max([reversed(p) for p in P])
    print(v+1,c_inf,c_sup,eqclass_to_rank[c_inf]+1,eqclass_to_rank[c_sup]+1)
    map_i.append(eqclass_to_rank[c_inf]+1)
    map_s.append(eqclass_to_rank[c_sup]+1)

print([i+1 for i in range(n)])
print(map_i)
print(map_s)

def lcp(A,B):
    i = 0
    while i < min(len(A), len(B)):
        if A[i] == B[i]: i += 1
        else: break
    return i

def finite_lcp(A,B):
    if A == B and '#' not in A and '#' not in B:
        return "$\\infty$"
    return lcp("".join([c for c in A if c != '#']),"".join([c for c in B if c != '#']))

S = sorted(list(eqclasses))
LCP_star = [None]
for i in range(1, len(S)):
    LCP_star.append(lcp(S[i-1], S[i]))
print(",".join([str(x) for x in LCP_star]))

# Print LCP*
def get_LCPstar_columns():
    #print("\\begin{table}")
    #print("\\begin{tabular}{cll}")
    #print("$j \in [N]$ & \\multicolumn{1}{c}{$\gamma_j^*$} & $\mathsf{LCP}_G^*$ \\\\")
    #print("\hline")
    labels = [str(x[0:5].replace("#","\\#")) + "..." for x in S]
    cols = [[], [], []]
    for i, L in enumerate(labels):
        match = "-" if i == 0 else lcp(labels[i-1], labels[i])
        cols[0].append(str(i+1))
        cols[1].append("{\\tt " + str(L) + "}")
        cols[2].append(str(match))
        #row = [str(i+1), L, str(match)]
        #print(" & ".join(row) + "\\\\")
    #print("\\end{tabular}")
    #print("\\end{table}")

    # Padding because the other side of the table has one more row
    cols[0].append("")
    cols[1].append("")
    cols[2].append("")
    return cols

LCPstar_cols = get_LCPstar_columns()

# Print LCP
def get_LCP_columns():

    all_inf_sup_strings = []
    new_pairs = [] # (string, Vi union Vs node)
    for v in range(n):
        P, min_pred, max_pred = explore(v, nodes, adj_in, 10)
        s_inf = min([reversed(p) for p in P])
        s_sup = max([reversed(p) for p in P])
        all_inf_sup_strings.append(s_inf)
        all_inf_sup_strings.append(s_sup)
        new_pairs.append((s_inf, "${}_i$".format(v+1)))
        new_pairs.append((s_sup, "${}_s$".format(v+1)))

    all_inf_sup_strings.sort()
    new_pairs.sort()
    LCP = [None]
    for i in range(1,2*n):
        LCP.append(finite_lcp(all_inf_sup_strings[i-1], all_inf_sup_strings[i]))

    formatted_inf_sup_strings = []
    for x in all_inf_sup_strings:
        infinite = False
        if '#' not in x: infinite = True
        y = "".join(c for c in x[0:5] if c != '#')
        if infinite: y += "..."
        if len(y) == 0:
            formatted_inf_sup_strings.append("$\\varepsilon$")
        else:
            formatted_inf_sup_strings.append("{\\tt " + str(y) + "}")
            #formatted_inf_sup_strings.append(y)

    columns = [[],[],[],[], [],[],[],[]]
    G_is_id = 0
    for i, L in enumerate(formatted_inf_sup_strings):
        if i == 0 or formatted_inf_sup_strings[i-1] != formatted_inf_sup_strings[i]:
            G_is_id += 1 
        x = 3.5 + (i >= n)*5
        y = 0.5*(i%n)
        columns[0 + 4*(i >= 16)].append(str(G_is_id))

    for i, (string, node) in enumerate(new_pairs):
        x = 4.75 + (i >= n)*5
        y = 0.5*(i%n)
        columns[1 + 4*(i >= 16)].append(str(node))

    for i, L in enumerate(formatted_inf_sup_strings):
        x = 5.2 + (i >= n)*5
        y = 0.5*(i%n)
        columns[2 + 4*(i >= 16)].append(str(L))

    for i, L in enumerate(formatted_inf_sup_strings):
        x = 7.0 + (i >= n)*5
        y = 0.5*(i%n)
        match = "-" if i == 0 else LCP[i]
        columns[3 + 4*(i >= 16)].append(str(match))

    return columns

    print("\\begin{table}")
    print("\\begin{tabular}{cclc}")
    print("$j \in V_i \cap V_s$ & \multicolumn{1}{c}{$V_i \cap V_s$} & \\multicolumn{1}{c}{$\gamma_j$} & $\mathsf{LCP}_G$ \\\\")
    print("\hline")
    for i in range(len(columns[0])):
        print(" & ".join([str(columns[col][i]) for col in range(4)]) + " \\\\")
    print("\hline")
    print("\\end{tabular}")
    print("\\end{table}")
    

LCP_cols = get_LCP_columns()
columns = LCP_cols + LCPstar_cols
print(columns)
print(len(columns))

print("\\begin{table}")
print("\\begin{tabular}{|cclc|cclc|cll|}")
print("\\hline")
print("$[N]$ & \\multicolumn{1}{c}{$V_i \\cup V_s$} & \\multicolumn{1}{c}{$\\gamma_j$} & $\\mathsf{LCP}_G$ & $[N]$ & \\multicolumn{1}{c}{$V_i \\cup V_s$} & \\multicolumn{1}{c}{$\\gamma_j$} & $\\mathsf{LCP}_G$ & $[N]$ & \\multicolumn{1}{c}{$\\gamma_j^*$} & $\\mathsf{LCP}_G^*$ \\\\")
print("\\hline")
for i in range(len(columns[0])):
    print(" & ".join([str(columns[col][i]) for col in range(11)]) + " \\\\")
print("\\hline")
print("\\end{tabular}")
print("\\end{table}")

